R-L Relation in Realistic FRADO Model

In Failed Radiatively Accelerated Dusty Outflow (FRADO) model which provides the source of material above the accretion disk (AD) as an option to explain the formation mechanism of Broad Line Region (BLR) in AGNs, the BLR inner radius ($\rm{BLR}_{in}$ hereafter) is set by the condition that the dust evaporates immediately upon departure from the AD surface. On the other hand, the location of BLR clouds obtained observationaly via reverberation mapping shows some scaling with the source luminosity, so-called RL relation. We assume $\rm{BLR}_{in}$ to be the location of BLR clouds, then using a realistic expression for the radiation pressure of an AD, and having included the proper values of dust opacity, and shielding effect as well, we report our numerical results on calculation of $\rm{BLR}_{in}$ based on FRADO model. We investigate how it scales with monochromatic luminosity at 5100 angstrom for a grid of blackhole masses and Eddington ratios to compare along with the FRADO analytically predicted RL directly to observational data.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

